Solving Linear Systems on a GPU with Hierarchically Off-Diagonal Low-Rank Approximations

We are interested in solving linear systems arising from three applications: (1) kernel methods in machine learning, (2) discretization of boundary integral equations from mathematical physics, and (3) Schur complements formed in the factorization of many large sparse matrices. The coefficient matrices are often data-sparse in the sense that their off-diagonal blocks have low numerical ranks; specifically, we focus on "hierarchically off-diagonal low-rank (HODLR)" matrices. We introduce algorithms for factorizing HODLR matrices and for applying the factorizations on a GPU. The algorithms leverage the efficiency of batched dense linear algebra, and they scale nearly linearly with the matrix size when the numerical ranks are fixed. The accuracy of the HODLR-matrix approximation is a tunable parameter, so we can construct high-accuracy fast direct solvers or low-accuracy robust preconditioners. Numerical results show that we can solve problems with several millions of unknowns in a couple of seconds on a single GPU.

==> figs/cpu_gpu.m <==
close all
clear all

% Gaussian kernel
% leaf size 100, fixed rank 10, rook pivoting, rerun 3 times

N = [25600, 102400, 409600, 1638400, 6553600];

cpuf = [0.145359, 0.700132, 3.42264, 14.7392, 64.9598];
gpuf = [0.0123979, 0.0429676, 0.165783, 0.703378, 3.12376];

figure
p1 = loglog(N, cpuf, 'bx-', N, gpuf, 'rx-');

ax = gca;
set(ax,'fontsize',22);
set(p1,'LineWidth',3,'MarkerSize',12);
xlabel('problem size');
ylabel('time [sec]');
legend('HODLRlib on two 18-core CPUs', 'New method on a V100 GPU')
%legend('CPU: Intel Xeon Gold 6254 with 36 cores', 'GPU: NVIDIA Tesla V100');
legend('Location', 'best');

grid on

x = [0.25 0.25];  
y = [0.32 0.37];

annotation('textarrow',x,y,'String','10 X','FontSize',25,'Linewidth',3)
annotation('textarrow',x,0.57-y,'Linewidth',3)

x = [0.86 0.86];  
y = [0.80 0.87];

annotation('textarrow',x,y,'String','20 X','FontSize',25,'Linewidth',3)
annotation('textarrow',x,1.52-y,'Linewidth',3)

saveas(gcf,'cpu_gpu_fact','epsc')


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


cpus = [0.00974528, 0.040503, 0.201576, 0.801125, 3.14601];
gpus = [0.00121172, 0.00248734, 0.00802763, 0.0312126, 0.125109];

figure
p2 = loglog(N, cpus, 'bx-', N, gpus, 'rx-');

ax = gca;
set(ax,'fontsize',22);
set(p2,'LineWidth',3,'MarkerSize',12);
xlabel('problem size');
ylabel('time [sec]');
legend('HODLRlib on two 18-core CPUs', 'New method on a V100 GPU')
%legend('CPU: Intel Xeon Gold 6254 with 36 cores', 'GPU: NVIDIA Tesla V100');
legend('Location', 'best');

grid on

x = [0.25 0.25];  
y = [0.30 0.34];

annotation('textarrow',x,y,'String','8 X','FontSize',25,'Linewidth',3)
annotation('textarrow',x,0.53-y,'Linewidth',3)

x = [0.86 0.86];  
y = [0.75 0.82];

annotation('textarrow',x,y,'String','25 X','FontSize',25,'Linewidth',3)
annotation('textarrow',x,1.4-y,'Linewidth',3)

saveas(gcf,'cpu_gpu_solve','epsc')



==> figs/draw_main_peeling02.m <==
function main_peeling02
% Set the variables relating to the geometry:
ntot = 400;
acc  = 1e-10;
curvelen = 2*pi;
h        = curvelen/ntot;
tt   = linspace(0.5*h, 2*pi-0.5*h, ntot);
C    = LOCAL_get_contour(tt, 5, 0.3);
lwidth = 2;

% Create the system matrix.
ddsq = (C(1,:)'*ones(1,ntot) - ones(ntot,1)*C(1,:)).^2 + ...
       (C(4,:)'*ones(1,ntot) - ones(ntot,1)*C(4,:)).^2 + ...
       eye(ntot);
A    = 0.5*h*log(ddsq);

nbox_max = 50;
NODES    = LOCAL_get_tree_and_lists(tt,nbox_max,0,2*pi);

textshift = 12;

figure(1)
hold off
LOCAL_draw_allboxes(NODES,A,lwidth,textshift)
axis ij
axis equal
axis([0,ntot,0,ntot] + 3*[-1,1,-1,1])
axis off
%print -depsc fig_peeling.eps
%export_fig fig_peeling.pdf -pdf -transparent
%keyboard

nlevels = NODES{2,size(NODES,2)};
k = 30;

for ilevel = 0:(nlevels-1)
  figure(1)
  hold off
  plot([0,ntot,ntot,0,0],[0,0,ntot,ntot,0],'k',...
       - 2*k - 40 + [0,2*k,2*k,0,0],[0,0,ntot,ntot,0],'k',...
       'LineWidth',lwidth)
  %fill(- k - 40 + [0,k,k,0,0],[0,0,ntot,ntot,0],[1,1,0])
  hold on
  text(-25,0.5*ntot-5,'=','FontSize',20)
  axis equal
  axis ij
  for ibox = 1:size(NODES,2)
    if (NODES{2,ibox} == ilevel)
      ison1 = NODES{4,ibox}(1);
      ison2 = NODES{4,ibox}(2);
      p1    = NODES{6,ison1}-1;
      p2    = NODES{6,ison2}-1;
      p3    = NODES{6,ison2} - 1 + NODES{7,ison2};
      fill([p2,p3,p3,p2,p2],[p1,p1,p2,p2,p1],[1,0,0])
      fill([p1,p2,p2,p1,p1],[p2,p2,p3,p3,p2],[1,0,0])
      fill(ntot + 20 +     [0,k,k,0,0],[p2,p2,p3,p3,p2],[0,1,0])
      fill(ntot + 20 + k + [0,k,k,0,0],[p1,p1,p2,p2,p1],[0,1,0])
      plot(ntot + 20 +     [0,k,k,0,0],[p2,p2,p3,p3,p2],'k','LineWidth',lwidth)
      plot(ntot + 20 + k + [0,k,k,0,0],[p1,p1,p2,p2,p1],'k','LineWidth',lwidth)
      fill(-2*k-40 + [0,k,k,0,0],[p1,p1,p2,p2,p1],[1,1,0])
      fill(-k-40 + [0,k,k,0,0],[p2,p2,p3,p3,p2],[1,1,0])
      plot(-2*k-40 + [0,k,k,0,0],[p1,p1,p2,p2,p1],'k',...
           -k-40 + [0,k,k,0,0],[p2,p2,p3,p3,p2],'k',...
           'LineWidth',lwidth)
      plot(-k-40 + [0,k],[p1,p2],'k')
      plot(-2*k-40 + [0,k],[p2,p3],'k')
      text(-1.5*k-40-textshift,0.5*(p1+p2)-textshift,sprintf('Y_{%d}',ison1))
      text(-0.5*k-40-textshift,0.5*(p2+p3)-textshift,sprintf('Y_{%d}',ison2))
      text(ntot + 20 + 1.5*k - textshift,0.5*(p1+p2)-textshift,sprintf('R_{%d}',ison1))
      text(ntot + 20 + 0.5*k - textshift,0.5*(p1+p2)-textshift,'0')
      text(ntot + 20 + 0.5*k - textshift,0.5*(p2+p3)-textshift,sprintf('R_{%d}',ison2))
      text(ntot + 20 + 1.5*k - textshift,0.5*(p2+p3)-textshift,'0')
    elseif (NODES{2,ibox} < ilevel)
      ison1 = NODES{4,ibox}(1);
      ison2 = NODES{4,ibox}(2);
      p1    = NODES{6,ison1}-1;
      p2    = NODES{6,ison2}-1;
      p3    = NODES{6,ison2} - 1 + NODES{7,ison2};
      fill([p2,p3,p3,p2,p2],[p1,p1,p2,p2,p1],0.8*[1,1,1])
      fill([p1,p2,p2,p1,p1],[p2,p2,p3,p3,p2],0.8*[1,1,1])
    end
  end
  plot(ntot + 20 + [0,2*k,2*k,0,0],[0,0,ntot,ntot,0],'k',...
       -2*k  - 40 + [0,2*k,2*k,0,0],[0,0,ntot,ntot,0],'k',...
       'LineWidth',lwidth)
  LOCAL_draw_allboxes(NODES,A,lwidth,textshift)
  axis([-40-2*k,ntot+20+2*k,0,ntot] + 3*[-1,1,-1,1])
  axis off
  %export_fig(sprintf('fig_peeling_level%d.pdf',ilevel),'-pdf','-transparent')
  keyboard
  figure(1)
  hold off
  plot([0,ntot,ntot,0,0],[0,0,ntot,ntot,0],'k',...
       - 2*k - 40 + [0,2*k,2*k,0,0],[0,0,ntot,ntot,0],'k',...
       'LineWidth',lwidth)
  %fill(- k - 40 + [0,k,k,0,0],[0,0,ntot,ntot,0],[1,1,0])
  hold on
  text(-25,0.5*ntot-5,'=','FontSize',20)
  axis equal
  axis ij
  for ibox = 1:size(NODES,2)
    if (NODES{2,ibox} == ilevel)
      ison1 = NODES{4,ibox}(1);
      ison2 = NODES{4,ibox}(2);
      p1    = NODES{6,ison1}-1;
      p2    = NODES{6,ison2}-1;
      p3    = NODES{6,ison2} - 1 + NODES{7,ison2};
      fill([p2,p3,p3,p2,p2],[p1,p1,p2,p2,p1],[1,0,0])
      fill([p1,p2,p2,p1,p1],[p2,p2,p3,p3,p2],[1,0,0])
      fill(ntot + 20 +     [0,k,k,0,0],[p2,p2,p3,p3,p2],[0,1,0])
      fill(ntot + 20 + k + [0,k,k,0,0],[p1,p1,p2,p2,p1],[0,1,0])
      plot(ntot + 20 +     [0,k,k,0,0],[p2,p2,p3,p3,p2],'k','LineWidth',lwidth)
      plot(ntot + 20 + k + [0,k,k,0,0],[p1,p1,p2,p2,p1],'k','LineWidth',lwidth)
      fill(-2*k-40 + [0,k,k,0,0],[p1,p1,p2,p2,p1],[1,1,0])
      fill(-k-40 + [0,k,k,0,0],[p2,p2,p3,p3,p2],[1,1,0])
      plot(-2*k-40 + [0,k,k,0,0],[p1,p1,p2,p2,p1],'k',...
           -k-40 + [0,k,k,0,0],[p2,p2,p3,p3,p2],'k',...
           'LineWidth',lwidth)
      plot(-k-40 + [0,k],[p1,p2],'k')
      plot(-2*k-40 + [0,k],[p2,p3],'k')
      text(-1.5*k-40-textshift,0.5*(p1+p2)-textshift,sprintf('Z_{%d}',ison1))
      text(-0.5*k-40-textshift,0.5*(p2+p3)-textshift,sprintf('Z_{%d}',ison2))
      text(ntot + 20 + 1.5*k - textshift,0.5*(p1+p2)-textshift,sprintf('U_{%d}',ison1))
      text(ntot + 20 + 0.5*k - textshift,0.5*(p1+p2)-textshift,'0')
      text(ntot + 20 + 0.5*k - textshift,0.5*(p2+p3)-textshift,sprintf('U_{%d}',ison2))
      text(ntot + 20 + 1.5*k - textshift,0.5*(p2+p3)-textshift,'0')
    elseif (NODES{2,ibox} < ilevel)
      ison1 = NODES{4,ibox}(1);
      ison2 = NODES{4,ibox}(2);
      p1    = NODES{6,ison1}-1;
      p2    = NODES{6,ison2}-1;
      p3    = NODES{6,ison2} - 1 + NODES{7,ison2};
      fill([p2,p3,p3,p2,p2],[p1,p1,p2,p2,p1],0.8*[1,1,1])
      fill([p1,p2,p2,p1,p1],[p2,p2,p3,p3,p2],0.8*[1,1,1])
    end
  end
  plot(ntot + 20 + [0,2*k,2*k,0,0],[0,0,ntot,ntot,0],'k',...
       -2*k  - 40 + [0,2*k,2*k,0,0],[0,0,ntot,ntot,0],'k',...
       'LineWidth',lwidth)
  LOCAL_draw_allboxes_trans(NODES,A,lwidth,textshift)
  axis([-40-2*k,ntot+20+2*k,0,ntot] + 3*[-1,1,-1,1])
  axis off
  %export_fig(sprintf('fig_peeling_level%dtrans.pdf',ilevel),'-pdf','-transparent')
  keyboard
end

%%% Draw the picture for the leaves.
figure(1)
hold off
k = 50;
fill(- k - 40 + [0,k,k,0,0],[0,0,ntot,ntot,0],[1,1,0])
hold on
text(-25,0.5*ntot-5,'=','FontSize',20)
axis equal
axis ij
for ibox = 1:size(NODES,2)
  if (NODES{2,ibox} == nlevels)
    p1    = NODES{6,ibox} - 1;
    p2    = NODES{6,ibox} - 1 + NODES{7,ibox};
    plot(ntot + 20 + [0,k],p1 + [0,k],'g','LineWidth',4)
    fill([p1,p2,p2,p1,p1],[p1,p1,p2,p2,p1],[1,0,0])
    plot(-k - 40 + [0,k,k,0,0],[p1,p1,p2,p2,p1],'k',...
         ntot + 20 + [0,k,k,0,0],[p1,p1,p2,p2,p1],'k','LineWidth',lwidth)
    text(-0.5*k-40-textshift,0.5*(p1+p2)-textshift,sprintf('Y_{%d}',ibox))
  elseif (NODES{2,ibox} < nlevels)
    ison1 = NODES{4,ibox}(1);
    ison2 = NODES{4,ibox}(2);
    p1    = NODES{6,ison1}-1;
    p2    = NODES{6,ison2}-1;
    p3    = NODES{6,ison2} - 1 + NODES{7,ison2};
    fill([p2,p3,p3,p2,p2],[p1,p1,p2,p2,p1],0.8*[1,1,1])
    fill([p1,p2,p2,p1,p1],[p2,p2,p3,p3,p2],0.8*[1,1,1])
  end
end
plot(ntot + 20 + [0,k,k,0,0],[0,0,ntot,ntot,0],'k',...
     - k  - 40 + [0,k,k,0,0],[0,0,ntot,ntot,0],'k',...
       'LineWidth',lwidth)
LOCAL_draw_allboxes(NODES,A,lwidth,textshift)
axis([-40-k,ntot+20+k,0,ntot] + 3*[-1,1,-1,1])
axis off
%export_fig('fig_peeling_leaves.pdf','-pdf','-transparent')
keyboard 

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function C = LOCAL_get_contour(t, k, r)

C      = zeros(6,length(t));
C(1,:) =   1.5*cos(t) + (r/2)*            cos((k+1)*t) + (r/2)*            cos((k-1)*t);
C(2,:) = - 1.5*sin(t) - (r/2)*(k+1)*      sin((k+1)*t) - (r/2)*(k-1)*      sin((k-1)*t);
C(3,:) = - 1.5*cos(t) - (r/2)*(k+1)*(k+1)*cos((k+1)*t) - (r/2)*(k-1)*(k-1)*cos((k-1)*t);
C(4,:) =   sin(t) + (r/2)*            sin((k+1)*t) - (r/2)*            sin((k-1)*t);
C(5,:) =   cos(t) + (r/2)*(k+1)*      cos((k+1)*t) - (r/2)*(k-1)*      cos((k-1)*t);
C(6,:) = - sin(t) - (r/2)*(k+1)*(k+1)*sin((k+1)*t) + (r/2)*(k-1)*(k-1)*sin((k-1)*t);

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function NODES = LOCAL_get_tree_and_lists(xx,nbox_max,x_left,x_right)

ntot = length(xx);

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% STEP 1: Set up a tree structure.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

TREE = cell(7,ntot);

% Construct the top node.
TREE{1,1} = [x_left,x_right]; % Set the geometry.
TREE{2,1} = 0;                % Set the level.
TREE{3,1} = NaN;              % Set the father.
TREE{4,1} = [];               % Set the list of children.
TREE{5,1} = 0;                % Set the number of children.
TREE{6,1} = 1;                % Set the index of the first node.
TREE{7,1} = ntot;             % Set the index of the last node.  
ibox_last = 0;
ncreated  = 1;
% Create smaller nodes via hierarchical subdivision.
% We sweep one level at a time.
while (ncreated > 0)
  ibox_first = ibox_last + 1;
  ibox_last  = ibox_last + ncreated;
  ncreated   = 0;
  for ibox = ibox_first:ibox_last
    nbox = TREE{7,ibox};
    if (nbox > nbox_max)
      xleft              = TREE{1,ibox}(1);
      xright             = TREE{1,ibox}(2);
      xmid               = 0.5*(xleft + xright);
      ind                = TREE{6,ibox} - 1 + (1:TREE{7,ibox});
      nhalf              = sum(xx(ind) <= xmid);
      if (nhalf > 0) % Create the left child.
        ison         = ibox_last + ncreated + 1;
        TREE{4,ibox} = [TREE{4,ibox},ison]; % Update the child list for ibox.
        TREE{5,ibox} = TREE{5,ibox} + 1;    % Update the child list for ibox.
        TREE{1,ison} = [xleft,xmid];
        TREE{2,ison} = TREE{2,ibox} + 1;
        TREE{3,ison} = ibox;
        TREE{4,ison} = [];
        TREE{5,ison} = 0;
        TREE{6,ison} = TREE{6,ibox};
        TREE{7,ison} = nhalf;
        ncreated     = ncreated + 1;
      end
      if (nhalf < TREE{7,ibox})
        ison         = ibox_last + ncreated + 1;
        TREE{4,ibox} = [TREE{4,ibox},ison]; % Update the child list for ibox.
        TREE{5,ibox} = TREE{5,ibox} + 1;    % Update the child list for ibox.
        TREE{1,ison} = [xmid,xright];
        TREE{2,ison} = TREE{2,ibox} + 1;
        TREE{3,ison} = ibox;
        TREE{4,ison} = [];
        TREE{5,ison} = 0;
        TREE{6,ison} = TREE{6,ibox} + nhalf;
        TREE{7,ison} = TREE{7,ibox} - nhalf;
        ncreated     = ncreated + 1;
      end
    end
  end
end

% This whole section is devoted to the simple task of
% decreasing the size of TREE.
% The operation TREE = TREE{:,1:nboxes} apparently
% does not work for "cell" structures.
nboxes = ibox_last;
NODES = cell(50,nboxes);
for ibox = 1:nboxes
  for j = 1:size(TREE,1)
    NODES{j,ibox} = TREE{j,ibox};
  end
end
clear TREE

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Step 2: Create the interaction lists.
%         These require the construction of two auxiliary lists:
%           leaf_list = a single vector hold all leaves, sorted.
%           nei_lists{ibox} = all neighbors of ibox
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% Construct "leaf_list".
leaf_list  = zeros(1,nboxes);
leftpoints = zeros(1,nboxes);
ileaf      = 0;
for ibox = 1:nboxes;
  if (NODES{5,ibox}==0)
    ileaf             = ileaf+1;
    leaf_list(ileaf)  = ibox;
    leftpoints(ileaf) = NODES{1,ibox}(1);
  end
end
nleaves     = ileaf;
[trash,ind] = sort(leftpoints(1:nleaves));
leaf_list   = leaf_list(ind);

% Construct "nei_lists".
nei_lists = cell(1,nboxes);
nei_lists{1} = []; % The root has no neighbors;
for ibox = 2:nboxes
  nei_lists{ibox} = [];
  ifath = NODES{3,ibox};
  for kbox = sort([ifath,nei_lists{ifath}]) % Loop over the father and his neighbors.
    for jbox = NODES{4,kbox} % jbox is a POTENTIAL neighbor of ibox
      if LOCAL_isneighbor(NODES,ibox,jbox)
        nei_lists{ibox} = [nei_lists{ibox},jbox];
      end
    end
  end
end

% Create lists 1 and 5
for j = 1:(nleaves-1)
  ibox_left  = leaf_list(j  );
  ibox_right = leaf_list(j+1);
  if (NODES{1,ibox_left}(2) == NODES{1,ibox_right}(1))
    % ibox_left and ibox_right are indeed neighbors.
    if (NODES{2,ibox_left} > NODES{2,ibox_right})
      % ibox_right is on a COARSER level.
      NODES{18,ibox_left } = [NODES{18,ibox_left },ibox_right];
      NODES{10,ibox_right} = [NODES{10,ibox_right},ibox_left ];
    elseif (NODES{2,ibox_left} < NODES{2,ibox_right})
      % ibox_right is on a FINER level.
      NODES{10,ibox_left } = [NODES{10,ibox_left },ibox_right];
      NODES{18,ibox_right} = [NODES{18,ibox_right},ibox_left ];
    else
      % ibox_right is on the SAME level.
      NODES{10,ibox_left } = [NODES{10,ibox_left },ibox_right];
      NODES{10,ibox_right} = [NODES{10,ibox_right},ibox_left ];
    end
  end
end

% Create list 2
for ibox = 2:nboxes
  NODES{12,ibox} = [];
  ifath = NODES{3,ibox};
  for ifathnei = nei_lists{ifath}
    for jbox = NODES{4,ifathnei}
      if LOCAL_iswellsep(NODES,ibox,jbox)
        NODES{12,ibox} = [NODES{12,ibox},jbox];
      end
    end
  end
end

% Create lists 3 and 4
% Specifically, for every leaf "ibox", find list3(ibox).
% Creation of list4 is piggybacked as it is the dual of list3.
for ibox = 1:nboxes
  NODES{14,ibox} = [];
  NODES{16,ibox} = [];
end
for ibox = leaf_list
  boxes_to_check = zeros(1,50);
  ntocheck       = 0;
  for jbox = nei_lists{ibox}
    boxes_to_check(ntocheck + (1:NODES{5,jbox})) = NODES{4,jbox};
    ntocheck = ntocheck + NODES{5,jbox};
  end
  while (ntocheck > 0)
    jbox = boxes_to_check(1);
    if LOCAL_iswellsep(NODES,jbox,ibox)
      NODES{14,ibox} = [NODES{14,ibox},jbox];
      NODES{16,jbox} = [NODES{16,jbox},ibox];
    else
      boxes_to_check(ntocheck + (1:NODES{5,jbox})) = NODES{4,jbox};
      ntocheck = ntocheck + NODES{5,jbox};
    end
    boxes_to_check(1) = boxes_to_check(ntocheck);
    ntocheck = ntocheck-1;
  end
end

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function output = LOCAL_isneighbor(NODES,ibox,jbox)

if (NODES{2,ibox} == NODES{2,jbox}) % ibox and jbox are on the same level
  if (NODES{1,ibox}(2) == NODES{1,jbox}(1)) 
    output = 1;
  elseif (NODES{1,ibox}(1) == NODES{1,jbox}(2)) 
    output = 1;
  else
    output = 0;
  end
else % ibox and jbox are not on the same level
  output = 0;
end
    
return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% This function checks if jbox is well-separated from ibox

function output = LOCAL_iswellsep(NODES,ibox,jbox)

xleft  = NODES{1,ibox}(1);
xright = NODES{1,ibox}(2);
width  = xright - xleft;
xmid   = 0.5*(xleft+xright);
dist   = min(abs(NODES{1,jbox} - xmid));
if (dist >= (1.499999999999*width))
  output = 1;
else
  output = 0;
end

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function LOCAL_draw_allboxes(NODES,A,lwidth,textshift)

ntot   = size(A,2);

plot(ntot*[0,1,1,0,0],ntot*[0,0,1,1,0],'k','LineWidth',lwidth)
hold on

for ibox = 1:size(NODES,2);
  if (NODES{5,ibox} == 0)
    c1 = NODES{6,ibox} - 0.5 + 0.5*NODES{7,ibox};
    text(c1-textshift,c1,sprintf('A_{%d,%d}',ibox,ibox))
  else
    ison1 = NODES{4,ibox}(1);
    ison2 = NODES{4,ibox}(2);
%    ind1  = NODES{6,ibox} - 1 + (1:NODES{7,ibox});
%    ind2  = NODES{6,jbox} - 1 + (1:NODES{7,jbox});
%    B     = A(ind1,ind2);
%    k     = sum(svd(B) > acc);
    p1    = NODES{6,ison1} - 1;
    p2    = NODES{6,ison2} - 1;
    p3    = NODES{6,ison2} - 1 + NODES{7,ison2};
    plot([p2,p3,p3,p2,p2],[p1,p1,p2,p2,p1],'k',...
         [p1,p2,p2,p1,p1],[p2,p2,p3,p3,p2],'k',...
         'LineWidth',lwidth)
    text(0.5*(p2+p3)-0.5-textshift,0.5*(p1+p2)-0.5,sprintf('A_{%d,%d}',ison1,ison2),'Color','b')
    text(0.5*(p1+p2)-0.5-textshift,0.5*(p2+p3)-0.5,sprintf('A_{%d,%d}',ison2,ison1),'Color','b')
  end
end

return

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function LOCAL_draw_allboxes_trans(NODES,A,lwidth,textshift)

ntot   = size(A,2);

plot(ntot*[0,1,1,0,0],ntot*[0,0,1,1,0],'k','LineWidth',lwidth)
hold on

for ibox = 1:size(NODES,2);
  if (NODES{5,ibox} == 0)
    c1 = NODES{6,ibox} - 0.5 + 0.5*NODES{7,ibox};
    text(c1-textshift,c1,sprintf('A_{%d,%d}^{*}',ibox,ibox))
  else
    ison1 = NODES{4,ibox}(1);
    ison2 = NODES{4,ibox}(2);
%    ind1  = NODES{6,ibox} - 1 + (1:NODES{7,ibox});
%    ind2  = NODES{6,jbox} - 1 + (1:NODES{7,jbox});
%    B     = A(ind1,ind2);
%    k     = sum(svd(B) > acc);
    p1    = NODES{6,ison1} - 1;
    p2    = NODES{6,ison2} - 1;
    p3    = NODES{6,ison2} - 1 + NODES{7,ison2};
    plot([p2,p3,p3,p2,p2],[p1,p1,p2,p2,p1],'k',...
         [p1,p2,p2,p1,p1],[p2,p2,p3,p3,p2],'k',...
         'LineWidth',lwidth)
    text(0.5*(p2+p3)-0.5-textshift,0.5*(p1+p2)-0.5,sprintf('A_{%d,%d}^{*}',ison2,ison1),'Color','b')
    text(0.5*(p1+p2)-0.5-textshift,0.5*(p2+p3)-0.5,sprintf('A_{%d,%d}^{*}',ison1,ison2),'Color','b')
  end
end

return

==> figs/draw_matrix.m <==

x1=0;
x2=1;
y1=0;
y2=1;
x = [x1, x2, x2, x1, x1];
y = [y1, y1, y2, y2, y1];
plot(x, y, 'k-', 'LineWidth', 3);

%set(gca,'visible','off')
set(gca,'xtick',[],'ytick',[])

